Diameter and radius of an additive-multiplicative graph

Let $G$ be the graph on the positive integers in which distinct vertices are adjacent if they differ by one or their quotient in one order is prime. We prove that $6\leq\operatorname{diam}(G)\leq7$ and $4\leq\operatorname{rad}(G)\leq5$. Under Dickson's conjecture for two linear forms, we prove that $\operatorname{diam}(G)=6$ and $\operatorname{rad}(G)=4$.

==> anc/README.md <==
# Reproducing the distance-six certificate

These ancillary files accompany Yi Hu and Nan Yang, *Diameter and radius of an additive-multiplicative graph*. The scripts implement the finite verification described in Appendices A and B of `../additive_multiplicative_graph.tex`. The endpoints are read directly from that source. The scripts verify the supplied pair; they do not search for new endpoints.

Download and extract the complete arXiv source archive, including the manuscript source. The expected layout is `additive_multiplicative_graph.tex` at the root and these files in its `anc/` subdirectory. If downloading the ancillary files individually, also download the manuscript source and recreate this layout. Run the commands below from the directory containing this README and the two scripts.

Use Python 3.10 or later and install `python-flint` in that Python environment. The recorded run used Python 3.12, python-flint 0.9.0 and FLINT 3.6.0. From this directory:

```sh
python -m pip install python-flint==0.9.0
python verify_draft.py ../additive_multiplicative_graph.tex
python check_certificate.py ../additive_multiplicative_graph.tex
```

The first command after installation proves primality of the three path multipliers, verifies the exact path identity, and excludes every operation word of length at most five. It writes `modular_certificate.json` and `verification_results.json`. It uses the appendix's word order, ordered moduli and memoized recursion; residue sets are represented by bitsets.

The second script uses backward propagation with explicit sets and unit multiplication. It imports no code from the generator. It checks the input endpoints against the draft, requires a length-five certificate, validates every node and required child, and requires all root words to be present. It writes `certificate_check_results.json`.

Expected results: zero unresolved words out of 1,365; 21,906 distinct exclusion states and certificate nodes; 84,421 forward modular calls; all three primality results true; the path identity true; and certificate check `PASS`. Timings and source hashes may change as the prose is edited. The certificate hash is recorded in the check results.

The modular part and the independent checker need only the standard library and work with Python 3.8+. For a deliberately partial run without primality proofs, pass `--skip-primality` to the generator. This is not the complete verification reported in the paper.

Both scripts refuse Python's `-O` mode because their checks use assertions. All arithmetic is exact. Prime multipliers and intermediate graph vertices have no imposed size bound.


==> anc/certificate_check_results.json <==
{
  "result": "PASS",
  "root_words": 1365,
  "checked_nodes": 21906,
  "draft_sha256": "5e2cbd34adf1286d15edd13463c7413a0caeffdb80f571356ad2cd217bff1c36",
  "checked_input_header": true,
  "method": "backward propagation with explicit sets and unit multiplication",
  "certificate_sha256": "9b4f99fb04f6eeb4dbc92b1b40056cd8a72c759939f0a70eb3f4458f2a249bdf",
  "seconds": 0.212
}


==> anc/check_certificate.py <==
"""Check the exclusion certificate independently using backward set propagation.

Unlike the producer, this uses Python sets, propagates from b to a, and
constructs unit orbits by multiplication, not by the gcd orbit formula.
No dependency on verify_draft.py or external numerical libraries.
"""
from functools import lru_cache
from itertools import product
from math import gcd, isqrt
from pathlib import Path
import argparse
import hashlib
import json
import re
import time


@lru_cache(None)
def units(m):
    return tuple(x for x in range(m) if gcd(x, m) == 1)


@lru_cache(maxsize=100000)
def backwards(op, p, m, target):
    target = set(target)
    if op == '+':
        result = {(y-1) % m for y in target}
    elif op == '-':
        result = {(y+1) % m for y in target}
    elif p == 0:
        result = set()
        todo = target.copy()
        while todo:
            y = todo.pop()
            orbit = {u*y % m for u in units(m)}
            result.update(orbit)
            todo.difference_update(orbit)
    elif op == '*':
        result = {x for x in range(m) if p*x % m in target}
    elif op == '/':
        result = {p*y % m for y in target}
    else:
        raise AssertionError('Unknown operation')
    return frozenset(result)


def main():
    if not __debug__:
        raise SystemExit('Run without -O: certificate checks must be enabled.')
    parser = argparse.ArgumentParser()
    parser.add_argument('draft', type=Path)
    parser.add_argument('--max-length', type=int, default=5)
    args = parser.parse_args()
    assert args.max_length >= 0
    source = args.draft.read_text()
    expected = {}
    for name in ('a', 'b'):
        match = re.search(name + r'&=\\decjoin\{(\d+)\}\s*\{(\d+)\}', source)
        assert match is not None, ('Missing endpoint in draft', name)
        expected[name] = int(match.group(1) + match.group(2))
    base = Path(__file__).parent
    path = base/'modular_certificate.json'
    doc = json.loads(path.read_text())
    a, b = int(doc['a']), int(doc['b'])
    assert (a, b) == (expected['a'], expected['b']), 'Certificate endpoints differ from draft'
    assert doc['maximum_length'] == args.max_length, 'Wrong certificate length bound'
    nodes = {(node['word'], tuple(node['theta'])): node for node in doc['nodes']}
    assert len(nodes) == len(doc['nodes'])
    start = time.monotonic()
    for (word, theta), node in nodes.items():
        ell, m = node['ell'], node['modulus']
        assert isinstance(ell, int) and ell >= 2
        assert all(ell % k for k in range(2, isqrt(ell)+1))
        assert m in (ell, ell**2)
        assert len(word) == len(theta)
        target = frozenset({b % m})
        for op, p in reversed(list(zip(word, theta))):
            assert op in '+-*/'
            assert isinstance(p, int) and p >= 0
            assert p == 0 or (op in '*/' and p >= 2 and
                              all(p % k for k in range(2, isqrt(p)+1)))
            target = backwards(op, p, m, target)
        assert a % m not in target, (word, theta, m)
        for i, op in enumerate(word):
            if op in '*/' and theta[i] == 0:
                child = (word, theta[:i] + (ell,) + theta[i+1:])
                assert child in nodes, ('Missing child', child)
    roots = 0
    for k in range(doc['maximum_length']+1):
        for ops in product('+-*/', repeat=k):
            assert (''.join(ops), (0,)*k) in nodes
            roots += 1
    result = {'result': 'PASS', 'root_words': roots, 'checked_nodes': len(nodes),
              'draft_sha256': hashlib.sha256(args.draft.read_bytes()).hexdigest(),
              'checked_input_header': True,
              'method': 'backward propagation with explicit sets and unit multiplication',
              'certificate_sha256': hashlib.sha256(path.read_bytes()).hexdigest(),
              'seconds': round(time.monotonic()-start, 3)}
    print(json.dumps(result, indent=2))
    (base/'certificate_check_results.json').write_text(json.dumps(result, indent=2)+'\n')


if __name__ == '__main__':
    main()


==> anc/verification_results.json <==
{
  "source_sha256": "5e2cbd34adf1286d15edd13463c7413a0caeffdb80f571356ad2cd217bff1c36",
  "integers": {
    "a": "78771396447102712858983060028364040588200363965800348300294278460171184936676238386812500",
    "b": "69361450337373409253643736115520077769719726556245843055209221317850552454692640951093751",
    "p": "4527499610697774687384113994647407709810105956709886231801077784553522600406719687081399",
    "r": "858529160588943050156391109717017081186495767117812089417589062500543606671054056001051192861",
    "q": "166973"
  },
  "valuations": {
    "2": {
      "a": 2,
      "b": 0
    },
    "3": {
      "a": 5,
      "b": 5
    },
    "5": {
      "a": 6,
      "b": 0
    }
  },
  "identity": true,
  "six_step_path": [
    "78771396447102712858983060028364040588200363965800348300294278460171184936676238386812500",
    "356637466748377604629674992550303804687557074466215539434415831449186543584398787110249328333512313044851172496064425562028859300685431326788179429831809492182274056135650687500",
    "356637466748377604629674992550303804687557074466215539434415831449186543584398787110249328333512313044851172496064425562028859300685431326788179429831809492182274056135650687501",
    "59548827735376853777830722531101877180095467394847407265982714624565024741917818680159661099831551446037934825185365329368644724013348524927802683937306726338150845975138002244104473",
    "59548827735376853777830722531101877180095467394847407265982714624565024741917818680159661099831551446037934825185365329368644724013348524927802683937306726338150845975138002244104472",
    "69361450337373409253643736115520077769719726556245843055209221317850552454692640951093752",
    "69361450337373409253643736115520077769719726556245843055209221317850552454692640951093751"
  ],
  "python_flint_version": "0.9.0",
  "flint_version": "3.6.0",
  "proved_prime": {
    "p": true,
    "q": true,
    "r": true
  },
  "rows": [
    {
      "maximum_length": 0,
      "words": 1,
      "unresolved": 0,
      "seconds": 0.016
    },
    {
      "maximum_length": 1,
      "words": 5,
      "unresolved": 0,
      "seconds": 0.016
    },
    {
      "maximum_length": 2,
      "words": 21,
      "unresolved": 0,
      "seconds": 0.016
    },
    {
      "maximum_length": 3,
      "words": 85,
      "unresolved": 0,
      "seconds": 0.016
    },
    {
      "maximum_length": 4,
      "words": 341,
      "unresolved": 0,
      "seconds": 0.047
    },
    {
      "maximum_length": 5,
      "words": 1365,
      "unresolved": 0,
      "seconds": 0.375
    }
  ],
  "unresolved": [],
  "calls": {
    "exclude": 21906,
    "possible": 84421
  },
  "certificate_nodes": 21906
}


==> anc/verify_draft.py <==
"""Independent exact audit of the draft's finite claims (Python 3.8+).

Modular exclusion uses only the standard library. python-flint performs
rigorous primality proofs, not merely probable-prime tests. To run only
the modular part without it, explicitly pass --skip-primality.
Run: python3 verify_draft.py /path/to/additive_multiplicative_graph.tex
"""
import argparse
from collections import Counter
from functools import lru_cache
from itertools import product
from math import gcd
from pathlib import Path
import hashlib
import json
import re
import time

PRIMES = [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43,
          47, 53, 59, 61, 67, 71, 73]
MODULI = [(p, p) for p in PRIMES] + [(p, p*p) for p in PRIMES]


def read_numbers(source):
    found = re.findall(r"([abpqr])&=\\decjoin\{(\d+)\}\s*\{(\d+)\}", source)
    values = {name: int(first + second) for name, first, second in found}
    values['q'] = int(re.search(r'q&=(\d+)', source).group(1))
    assert set(values) == set('abpqr')
    return values


def valuation(n, p):
    k = 0
    while n % p == 0:
        n //= p
        k += 1
    return k


def residues(bits):
    while bits:
        last = bits & -bits
        yield last.bit_length() - 1
        bits ^= last


class Exclusion:
    def __init__(self, a, b):
        self.a, self.b = a, b
        self.masks = {}
        for ell, m in MODULI:
            groups = {}
            for x in range(m):
                g = gcd(x, m)
                groups[g] = groups.get(g, 0) | (1 << x)
            self.masks[m] = tuple(groups.values())
        self.certificate = {}
        self.calls = Counter()

    @lru_cache(maxsize=100000)
    def fixed(self, bits, p, m, divide):
        # Unit operations preserve every union of unit orbits.
        if p % m and gcd(p, m) == 1:
            if all(not bits & mask or bits & mask == mask
                   for mask in self.masks[m]):
                return bits
            factor = pow(p, -1, m) if divide else p
            result = 0
            for x in residues(bits):
                result |= 1 << ((factor * x) % m)
            return result
        if divide:
            # Exact modular preimage, including noninvertible p.
            return sum(1 << y for y in range(m) if bits >> (p*y % m) & 1)
        result = 0
        for x in residues(bits):
            result |= 1 << (p*x % m)
        return result

    def possible(self, word, theta, ell, m):
        self.calls['possible'] += 1
        bits = 1 << (self.a % m)
        full = (1 << m) - 1
        for op, p in zip(word, theta):
            if op == '+':
                bits = ((bits << 1) & full) | (bits >> (m-1))
            elif op == '-':
                bits = (bits >> 1) | ((bits & 1) << (m-1))
            elif p == 0:
                bits = sum(mask for mask in self.masks[m] if bits & mask)
            else:
                bits = self.fixed(bits, p, m, op == '/')
            if not bits:
                return False
        return bool(bits >> (self.b % m) & 1)

    @lru_cache(maxsize=None)
    def exclude(self, word, theta):
        self.calls['exclude'] += 1
        free = [i for i, op in enumerate(word) if op in '*/' and theta[i] == 0]
        for ell, m in MODULI:
            if not self.possible(word, theta, ell, m):
                for i in free:
                    child = theta[:i] + (ell,) + theta[i+1:]
                    if not self.exclude(word, child):
                        break
                else:
                    self.certificate[(word, theta)] = (ell, m)
                    return True
        return False

    def export_certificate(self, roots):
        nodes = {}

        def visit(word, theta):
            key = word + ':' + ','.join(map(str, theta))
            if key in nodes:
                return
            ell, m = self.certificate[(word, theta)]
            nodes[key] = {'word': word, 'theta': theta, 'ell': ell, 'modulus': m}
            for i, op in enumerate(word):
                if op in '*/' and theta[i] == 0:
                    visit(word, theta[:i] + (ell,) + theta[i+1:])
        for word in roots:
            visit(word, (0,) * len(word))
        return list(nodes.values())


def main():
    if not __debug__:
        raise SystemExit('Run without -O: verification checks must be enabled.')
    parser = argparse.ArgumentParser()
    parser.add_argument('draft', type=Path)
    parser.add_argument('--out', type=Path, default=Path(__file__).parent)
    parser.add_argument('--skip-primality', action='store_true')
    args = parser.parse_args()
    source = args.draft.read_text()
    v = read_numbers(source)
    a, b, p, q, r = (v[k] for k in 'abpqr')
    report = {'source_sha256': hashlib.sha256(args.draft.read_bytes()).hexdigest(),
              'integers': {k: str(n) for k, n in v.items()}}
    report['valuations'] = {str(ell): {'a': valuation(a, ell), 'b': valuation(b, ell)}
                            for ell in (2, 3, 5)}
    report['identity'] = q*(a*p + 1) - 1 == (b + 1)*r
    assert report['identity']
    path = [a, a*p, a*p+1, q*(a*p+1), (b+1)*r, b+1, b]
    assert all(n > 0 for n in path)
    assert path[0] != path[1] and path[2] != path[3] and path[4] != path[5]
    report['six_step_path'] = list(map(str, path))
    if not args.skip_primality:
        try:
            import flint
        except ImportError:
            raise SystemExit('Install python-flint or explicitly use --skip-primality.')
        print('Proving primality with python-flint', flint.__version__, flush=True)
        report['python_flint_version'] = flint.__version__
        report['flint_version'] = getattr(flint, '__FLINT_VERSION__', 'see environment')
        report['proved_prime'] = {k: bool(flint.fmpz(v[k]).is_prime()) for k in 'pqr'}
        assert all(report['proved_prime'].values())
    else:
        report['proved_prime'] = 'NOT CHECKED: --skip-primality was specified'
    print(json.dumps({k: v for k, v in report.items() if k != 'six_step_path'}, indent=2), flush=True)
    start = time.monotonic()
    engine = Exclusion(a, b)
    roots, rows, unresolved = [], [], []
    for k in range(6):
        for ops in product('+-*/', repeat=k):
            word = ''.join(ops)
            if engine.exclude(word, (0,)*k):
                roots.append(word)
            else:
                unresolved.append(word)
        row = {'maximum_length': k, 'words': sum(4**j for j in range(k+1)),
               'unresolved': len(unresolved), 'seconds': round(time.monotonic()-start, 3)}
        rows.append(row)
        print(row, flush=True)
    report.update(rows=rows, unresolved=unresolved, calls=dict(engine.calls))
    certificate = {'a': str(a), 'b': str(b), 'maximum_length': 5,
                   'nodes': engine.export_certificate(roots)}
    report['certificate_nodes'] = len(certificate['nodes'])
    args.out.mkdir(parents=True, exist_ok=True)
    (args.out/'modular_certificate.json').write_text(json.dumps(certificate, separators=(',', ':')))
    (args.out/'verification_results.json').write_text(json.dumps(report, indent=2)+'\n')
    print('Done:', dict(engine.calls), 'certificate nodes:', report['certificate_nodes'], flush=True)
    assert not unresolved, unresolved


if __name__ == '__main__':
    main()

